Spline Trajectory Tracking and Obstacle Avoidance for Mobile Agents via Convex Optimization

We propose an output feedback control-based motion planning technique for agents to enable them to converge to a specified polynomial trajectory while imposing a set of safety constraints on our controller to avoid collisions within the free configuration space (polygonal environment). To achieve this, we 1) decompose our polygonal environment into different overlapping cells 2) write out our polynomial trajectories as the output of a reference dynamical system with given initial conditions 3) formulate convergence and safety constraints as Linear Matrix Inequalities (LMIs) on our controller using Control Lyapunov Functions (CLFs) and Control Barrier Functions (CBFs) and 4) solve a semi-definite programming (SDP) problem with convergence and safety constraints imposed to synthesize a controller for each convex cell. Extensive simulations are included to test our motion planning method under different initial conditions and different reference trajectories. The synthesized controller is robust to changes in initial conditions and is always safe relative to the boundaries of the polygonal environment.

==> preamble/biblatex_suggest.py <==
#!/usr/bin/env python
'''
Finds undefined citations in the LaTeX log, and suggests bib files to include
'''

import os
import re


def citations_read(filename='master.log'):
    '''
    Simple regex-based parser to find undefined citations from the LaTeX log.
    '''
    citation_set = set()

    prefix = r"^.*`"
    suffix = r"'.*$"
    regex_trim = fr"({prefix}|{suffix})"
    regex_match = r"Citation.*undefined"
    with open(filename) as fid:
        for line in fid:
            if re.search(regex_match, line):
                line_new = re.sub(regex_trim, '', line).rstrip()
                citation_set.add(line_new)
    return citation_set


def files_list_ext(ext):
    '''
    Return all the files in the current directory
    '''
    # Source: https://stackoverflow.com/questions/19309667/recursive-os-listdir
    return [
        os.path.join(dp, f) for dp, _, fn in os.walk(".") for f in fn
        if f[-4:] == '.' + ext
    ]


def bib_entries(filename='biblio/consensus.bib'):
    '''
    Very simple regex-based BibTeX parser to extract names of entries

    Uses a regex to detect lines that start with "@" and extract the entry name
    '''
    entries_set = set()
    regex_match = r'@.*{([^,\s]*),'
    with open(filename) as fid:
        for line in fid:
            mtch = re.search(regex_match, line)
            if mtch:
                entries_set.add(mtch.groups()[0])
    return entries_set


def bib_file_list(dirname='./biblio'):
    '''
    Get list of all .bib files
    '''
    file_list = os.listdir(dirname)
    file_list = [x for x in file_list if x[-4:] == '.bib']
    return file_list


def bib_file_dict(dirname='./biblio'):
    '''
    Create a dict mapping each file name to the set of entries in that file
    '''
    file_list = bib_file_list(dirname)
    file_dict = {}
    for filename in file_list:
        filename_full = os.path.join(dirname, filename)
        file_dict[filename] = bib_entries(filename_full)
    return file_dict


def citations_filter_with_entries(citations: set, entries: set):
    '''
    Find the set of citations that match the given entries, and return it
    alongside the original citation set with the matched citations removed
    '''
    citations_matched = [x for x in citations if x in entries]
    citations.difference_update(citations_matched)

    return citations_matched, citations


def bib_included_read(filename='refs.tex', bib_included_files=None):
    '''
    Parse a single .tex files to extract the argument of the \bibliography command
    '''
    if bib_included_files is None:
        bib_included_files = set()

    regex_comments = r'%.*$|'
    regex_list = r'\\bibliography{([^\s}]*)}'
    regex_lstrip = r'(.*/)?'
    with open(filename) as fid:
        line_list = [line.strip() for line in fid]
        line_list = [re.sub(regex_comments, '', line) for line in line_list]
        line_str = ''.join(line_list)
        mtch = re.search(regex_list, line_str)
        if mtch is not None:
            for group in mtch.groups():
                for bib_file in group.split(','):
                    bib_file = re.sub(regex_lstrip, '', bib_file)
                    bib_included_files.add(bib_file)
    return bib_included_files


def bib_included_list(tex_file_list=files_list_ext('tex')):
    '''
    Parse all .tex files to extract the argument of the \bibliography command
    '''
    bib_included_files = set()
    for filename in tex_file_list:
        included_files = bib_included_read(filename)
        bib_included_files = bib_included_files.union(included_files)
    return bib_included_files


def match(log_filename='master.log', bib_dirname='./biblio'):
    '''
    Get set of files that contain citations to find, and set of citations that
    do not appear in any file
    '''
    black_list = {'concat'}
    citations_to_find = citations_read(log_filename)
    files_dict = bib_file_dict(bib_dirname)
    files_to_include = set()
    for filename, entries in files_dict.items():
        if filename not in black_list:
            citations_matched, citations_to_find = citations_filter_with_entries(
                citations_to_find, entries)
            if len(citations_matched) > 0:
                filename = filename[:-4]
                files_to_include.add(filename)

    files_to_include.difference_update(bib_included_list())
    if len(citations_to_find) > 0:
        print(','.join(citations_to_find))

    files_to_include_full = [
        os.path.join(bib_dirname.replace('./', ''), file)
        for file in files_to_include
    ]
    print(','.join(sorted(files_to_include_full)))


if __name__ == '__main__':
    match()

